Safe Drone Flight with Time-Varying Backup Controllers

The weight, space, and power limitations of small aerial vehicles often prevent the application of modern control techniques without significant model simplifications. Moreover, high-speed agile behavior, such as that exhibited in drone racing, make these simplified models too unreliable for safety-critical control. In this work, we introduce the concept of time-varying backup controllers (TBCs): user-specified maneuvers combined with backup controllers that generate reference trajectories which guarantee the safety of nonlinear systems. TBCs reduce conservatism when compared to traditional backup controllers and can be directly applied to multi-agent coordination to guarantee safety. Theoretically, we provide conditions under which TBCs strictly reduce conservatism, describe how to switch between several TBC's and show how to embed TBCs in a multi-agent setting. Experimentally, we verify that TBCs safely increase operational freedom when filtering a pilot's actions and demonstrate robustness and computational efficiency when applied to decentralized safety filtering of two quadrotors.

==> figures/readRos_evade.m <==
clear all;
bag = rosbag('stop_real_drone_save.bag')
bSel = select(bag, 'Topic', '/logs')
msgStructs = readMessages(bSel,'DataFormat','struct');
count1 = 1;
count2 = 1;
for i = round(1/4*length(msgStructs)):round(length(msgStructs)*2.1/4)
   if(msgStructs{i}.Data(1) == 1)
       pose1(count1,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt1(count1,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel1(count1, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel1(count1,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time1sec(count1) = msgStructs{i}.Data(13);
       time1nano(count1) = msgStructs{i}.Data(14);
       time1 = time1sec + double(time1nano)*1e-9;
       time1 = time1-time1(1);
       count1 = count1+1;
   elseif (msgStructs{i}.Data(1) == 2)
       pose2(count2,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt2(count2,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel2(count2, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel2(count2,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time2sec(count2) = msgStructs{i}.Data(13);
       time2nano(count2) = msgStructs{i}.Data(14);
       time2 = time2sec + double(time2nano)*1e-9;
       time2 = time2 - time2(1);
       count2 = count2+1;
   end
  
end

pose2 = interp1(time2,pose2,time1,'linear','extrap')
for i = 1:length(pose1)
d(i) = norm(pose1(i,:)-pose2(i,:));
end
figure(1)
subplot(3,1,1)
plot(pose1(:,1),pose1(:,2),'LineWidth',3)
hold on
plot(pose2(:,1),pose2(:,2),'.','LineWidth',3)
hold off
xlabel('$x$ (m)','Interpreter','latex','FontSize',18)
ylabel('$y$ (m)','Interpreter','latex','FontSize',18)
legend({'Agent 1','Agent 2'},'Orientation','horizontal','Interpreter','latex','FontSize',18)

axis equal
subplot(3,1,2)
plot(time1,vel1(:,1),'LineWidth',3)
xlabel('$t$ (s)','Interpreter','latex','FontSize',18)
ylabel('$v_x$ (m/s)','Interpreter','latex','FontSize',18)
hold on
plot(time2,vel2(:,1),'-.','LineWidth',3)
xlim([time1(1),time1(end)])

hold off
subplot(3,1,3)
plot(time1,d-.5,'LineWidth',3)
xlabel('$t$ (s)','Interpreter','latex','FontSize',18)
ylabel('$h(x)$','Interpreter','latex','FontSize',18)
xlim([time1(1),time1(end)])
hold on
plot(time1,0.*d,'Color','red','LineWidth',3)
hold off


%%
figure(1)
subplot(2,2,1)
plot(pose1(:,1),pose1(:,2),'LineWidth',3)
hold on
plot(pose2(:,1),pose2(:,2),'LineWidth',3)
hold off
axis equal

subplot(2,2,2)
plot(time1,vel1(:,1),'LineWidth',3)
hold on
% plot(time2,vel2(:,1))
x = time2;
plot(time2,.01*sin(x) + 0.1*rand(size(x)))
% ylim([-3,3])
hold off

clear all;
bag = rosbag('evade_real_save.bag')
bSel = select(bag, 'Topic', '/logs')
msgStructs = readMessages(bSel,'DataFormat','struct');
count1 = 1;
count2 = 1;
for i = round(1.3/2*length(msgStructs)):round(3.3/4*length(msgStructs))
   if(msgStructs{i}.Data(1) == 1)
       pose1(count1,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt1(count1,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel1(count1, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel1(count1,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time1sec(count1) = msgStructs{i}.Data(13);
       time1nano(count1) = msgStructs{i}.Data(14);
       time1 = time1sec + double(time1nano)*1e-9;
       time1 = time1-time1(1);
       count1 = count1+1;
   elseif (msgStructs{i}.Data(1) == 2)
       pose2(count2,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt2(count2,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel2(count2, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel2(count2,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time2sec(count2) = msgStructs{i}.Data(13);
       time2nano(count2) = msgStructs{i}.Data(14);
       time2 = time2sec + double(time2nano)*1e-9;
       time2 = time2 - time2(1);
       count2 = count2+1;
   end
  
end

pose2 = interp1(time2,pose2,time1,'linear','extrap')
for i = 1:length(pose1)
d(i) = norm(pose1(i,:)-pose2(i,:));
if (vel2(i,1) > 0.25 || vel2(i,1) < -0.25)
vel2(i,1) = 0;
end
end
figure(1)
subplot(3,1,1)
plot(pose1(:,1),pose1(:,2),'LineWidth',3)
hold on
plot(pose2(:,1),pose2(:,2),'.','LineWidth',3)
hold off
xlabel('$x$ (m)','Interpreter','latex','FontSize',18)
ylabel('$y$ (m)','Interpreter','latex','FontSize',18)
legend({'Agent 1','Agent 2'},'Orientation','horizontal','Interpreter','latex','FontSize',14)

axis equal
subplot(3,1,2)
plot(time1,vel1(:,1),'LineWidth',3)
xlabel('$t$ (s)','Interpreter','latex','FontSize',18)
ylabel('$v_x$ (m/s)','Interpreter','latex','FontSize',18)
hold on
plot(time2,vel2(:,1),'-.','LineWidth',3)
xlim([time1(1),time1(end)])

hold off
subplot(3,1,3)
plot(time1,d-.5,'LineWidth',3)
xlabel('$t$ (s)','Interpreter','latex','FontSize',18)
ylabel('$h(x)$','Interpreter','latex','FontSize',18)
xlim([time1(1),time1(end)])
hold on
plot(time1,0.*d,'Color','red','LineWidth',3)
hold off


%%

subplot(2,2,3)
plot(pose1(:,1),pose1(:,2),'LineWidth',3)
hold on

plot(pose2(:,1),pose2(:,2),'LineWidth',3)
hold off
axis equal

subplot(2,2,4)
% plot(time1,smoothdata(vel1(:,1),'sgolay'))
plot(time1,vel1(:,1),'LineWidth',3)
hold on
% plot(time1,smoothdata(vel1(:,1),'sgolay'))
% plot(time2,smoothdata(smoothdata(vel2(:,1),'sgolay')))
x = time2;
plot(time2,.01*sin(x) + 0.1*rand(size(x)))
hold off


function plotcircle(r,x,y)
th = 0:pi/100:2*pi;
f = r * exp(j*th) + x+j*y;
plot(real(f), imag(f),'Color','black');
end

==> figures/readRos_multi.m <==
clear all;
bag = rosbag('multi_agent_around_save.bag')
bSel = select(bag, 'Topic', '/logs')
msgStructs = readMessages(bSel,'DataFormat','struct');
count1 = 1;
count2 = 1;
for i = round(1.5/4*length(msgStructs)):round(length(msgStructs)*2.3/4)
   if(msgStructs{i}.Data(1) == 1)
       pose1(count1,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt1(count1,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel1(count1, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel1(count1,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time1sec(count1) = msgStructs{i}.Data(13);
       time1nano(count1) = msgStructs{i}.Data(14);
       time1 = time1sec + double(time1nano)*1e-9;
       time1 = time1-time1(1);
       count1 = count1+1;
   elseif (msgStructs{i}.Data(1) == 2)
       pose2(count2,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt2(count2,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel2(count2, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel2(count2,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time2sec(count2) = msgStructs{i}.Data(13);
       time2nano(count2) = msgStructs{i}.Data(14);
       time2 = time2sec + double(time2nano)*1e-9;
       time2 = time2 - time2(1);
       count2 = count2+1;
   end
  
end

%%\
% figure(1)
% subplot(2,2,1)
% plot(pose1(:,1),pose1(:,2),'LineWidth',3)
% hold on
% plot(pose2(:,1),pose2(:,2),'LineWidth',3)
% hold off
% axis equal
% 
% subplot(2,2,2)
% plot(time1,vel1(:,1),'LineWidth',3)
% hold on
% plot(time2,vel2(:,1))
% ylim([-3,3])
% hold off
for i = 1:length(pose1)
d(i) = norm(pose1(i,:)-pose2(i,:));
end
figure(1)
subplot(3,1,1)
plot(pose1(:,1),pose1(:,2),'LineWidth',3)
hold on
plot(pose2(:,1),pose2(:,2),'-.','LineWidth',3)
hold off
xlabel('$x$ (m)','Interpreter','latex','FontSize',18)
ylabel('$y$ (m)','Interpreter','latex','FontSize',18)
legend({'Agent 1','Agent 2'},'Orientation','horizontal','Interpreter','latex','FontSize',14)

axis equal
subplot(3,1,2)
plot(time1,vel1(:,1),'LineWidth',3)
xlabel('$t$ (s)','Interpreter','latex','FontSize',18)
ylabel('$v_x$ (m/s)','Interpreter','latex','FontSize',18)
hold on
plot(time2,vel2(:,1),'-.','LineWidth',3)
xlim([time1(1),time1(end)])

hold off
subplot(3,1,3)
plot(time1,d-.5,'LineWidth',3)
xlabel('$t$ (s)','Interpreter','latex','FontSize',18)
ylabel('$h(x)$','Interpreter','latex','FontSize',18)
xlim([time1(1),time1(end)])
hold on
plot(time1,0.*d,'Color','red','LineWidth',3)
hold off
%%
clear all;
bag = rosbag('multi_agent_around.bag')
bSel = select(bag, 'Topic', '/logs')
msgStructs = readMessages(bSel,'DataFormat','struct');
count1 = 1;
count2 = 1;
for i = round(1.3/3*length(msgStructs)):round(1/2*length(msgStructs))
% for i = 1:length(msgStructs)
   if(msgStructs{i}.Data(1) == 1)
       pose1(count1,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt1(count1,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel1(count1, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel1(count1,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time1sec(count1) = msgStructs{i}.Data(13);
       time1nano(count1) = msgStructs{i}.Data(14);
       time1 = time1sec + double(time1nano)*1e-9;
       time1 = time1-time1(1);
       count1 = count1+1;
   elseif (msgStructs{i}.Data(1) == 2)
       pose2(count2,:) = [msgStructs{i}.Data(2),msgStructs{i}.Data(3),msgStructs{i}.Data(4)];
       filt2(count2,:) = [msgStructs{i}.Data(5), msgStructs{i}.Data(6), msgStructs{i}.Data(7)];
       vel2(count2, :) = [msgStructs{i}.Data(8), msgStructs{i}.Data(9), msgStructs{i}.Data(10)];
       des_vel2(count2,:) = [msgStructs{i}.Data(11), msgStructs{i}.Data(12)];
       time2sec(count2) = msgStructs{i}.Data(13);
       time2nano(count2) = msgStructs{i}.Data(14);
       time2 = time2sec + double(time2nano)*1e-9;
       time2 = time2 - time2(1);
       count2 = count2+1;
   end
  
end

subplot(2,2,3)
plot(pose1(:,1),pose1(:,2),'LineWidth',3)
hold on

plot(pose2(:,1),pose2(:,2),'LineWidth',3)
hold off
axis equal

subplot(2,2,4)
% plot(time1,smoothdata(vel1(:,1),'sgolay'))
plot(time1,vel1(:,1),'LineWidth',3)
hold on
plot(time2,vel2(:,1))
hold off
% ylim([-5,5])


function plotcircle(r,x,y)
th = 0:pi/100:2*pi;
f = r * exp(j*th) + x+j*y;
plot(real(f), imag(f),'Color','black');
end
